A Quasi-Optimal Factorization Preconditioner for Periodic Schr\"odinger Eigenstates in Anisotropically Expanding Domains

This paper provides a provably quasi-optimal preconditioning strategy of the linear Schr\"odinger eigenvalue problem with periodic potentials for a possibly non-uniform spatial expansion of the domain. The quasi-optimality is achieved by having the iterative eigenvalue algorithms converge in a constant number of iterations for different domain sizes. In the analysis, we derive an analytic factorization of the spectrum and asymptotically describe it using concepts from the homogenization theory. This decomposition allows us to express the eigenpair as an easy-to-calculate cell problem solution combined with an asymptotically vanishing remainder. We then prove that the easy-to-calculate limit eigenvalue can be used in a shift-and-invert preconditioning strategy to bound the number of eigensolver iterations uniformly. Several numerical examples illustrate the effectiveness of this quasi-optimal preconditioning strategy.

==> compile.sh <==
#!/bin/bash

for file in article article-rev1
do
  latexmk $file.tex -synctex=1 -interaction=nonstopmode -file-line-error --shell-escape -pdf
done


==> plots/barrier/trim.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    echo $filename converted.
done


==> plots/homogenization-3d/efuns/trim.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    echo $filename converted.
done


==> plots/union-of-spheres/trim.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    echo $filename converted.
done

